Cubic post-critically finite polynomials defined over $\mathbb{Q}$

We describe and implement an algorithm to find all post-critically finite (PCF) cubic polynomials defined over $\mathbb{Q}$, up to conjugacy over $\text{PGL}_2(\bar{\mathbb{Q}})$. We describe normal forms that classify equivalence classes of cubic polynomials while respecting the field of definition. Applying known bounds on the coefficients of post-critically bounded polynomials to these normal forms simultaneously at all places of $\mathbb{Q}$, we create a finite search space of cubic polynomials over $\mathbb{Q}$ that may be PCF. Using a computer search of these possibly PCF cubic polynomials, we find fifteen which are in fact PCF.

==> anc/Cubic_PCF_Test.sagews <==
︠6012923a-d99a-4aaa-88d4-60bdc684af8ao︠
#returns a list of all squarefree odd positive integers less than or equal to n
def possiblep(n):
    P = [N for N in srange(1,n+1) if (N.is_squarefree() and N%2==1)]
    return P

#creates a list of triples [D,a,c] for which the corresponding cubic polynomial may be PCF (for D,a,c>0)
M=[]
for b in range(1,8):
    aD=3*b/4

    #D=p
    va=valuation(aD,2)
    vc=ceil(-3-1/2*va)
    cdenom=2^-vc
    aDnum=aD.numerator()
    for m in aDnum.divisors():
        if (m.is_squarefree()):
            pbound=11*m*cdenom^2
            l=possiblep(pbound)
            for p in l:
                if(gcd(p,m)==1):
                    kmax=floor(sqrt(pbound/p))
                    for k in range(1,kmax+1):
                        D=m*p
                        a=aD/D
                        c=p*k/cdenom
                        if (a*p*k)%3==0:
                            M.append([D,a,c])
    #D=2p
    va=va-1
    vc=ceil(-3-1/2*va)
    cdenom=2^-vc
    for m in aDnum.divisors():
        if (m.is_squarefree()):
            pbound=22*m*cdenom^2
            l=possiblep(pbound)
            for p in l:
                if(gcd(p,m)==1):
                    kmax=floor(sqrt(pbound/p))
                    for k in range(1,kmax+1):
                        D=2*m*p
                        a=aD/D
                        c=p*k/cdenom
                        if (a*p*k)%3==0:
                            M.append([D,a,c])

#creates full list where a,D can be positive or negative
l=len(M)
for i in range(l):
    [D,a,c]=M[i]
    M.append([-D,a,c])
    M.append([D,-a,c])
    M.append([-D,-a,c])

#tests each triple [D,a,c] to determine if the corresponding polynomial is PCF
def pcftest_cubic1(triples):
    P1.<x,y> = ProjectiveSpace(QQ,1);
    perlist = [];
    for i in range(0,len(triples)):
        [D,a,c] = triples[i]
        f =DynamicalSystem_projective([(a/3)*x^3+a*D*x*y^2+c*y^3,y^3]);
        if f.is_postcritically_finite()==True:
            perlist.append([-D,a,c]);
    print perlist

pcftest_cubic1(M)
︡15e6f72d-ba3a-4d61-8eb6-bfe771d92ebb︡{"stdout":"23828\n"}︡{"stderr":"Error in lines 56-56\n"}︡{"stderr":"Traceback (most recent call last):\n  File \"/cocalc/lib/python2.7/site-packages/smc_sagews/sage_server.py\", line 1234, in execute\n    flags=compile_flags), namespace, locals)\n  File \"\", line 1, in <module>\n  File \"\", line 7, in pcftest_cubic1\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/projective_ds.py\", line 3154, in is_postcritically_finite\n    if crit_points[i].is_preperiodic(F, err) == False:\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/projective/projective_point.py\", line 914, in is_preperiodic\n    return f._is_preperiodic(self, err=err, return_period=return_period)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/projective_ds.py\", line 4339, in _is_preperiodic\n    h = self.canonical_height(P, error_bound = err)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/projective_ds.py\", line 2071, in canonical_height\n    h += dv * f.green_function(Q, v, **kwds)  #non-arch Green functions\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/projective_ds.py\", line 1754, in green_function\n    F = self.change_ring(K, check=False)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/generic_ds.py\", line 297, in change_ring\n    f = self.as_scheme_morphism()\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/dynamics/arithmetic_dynamics/generic_ds.py\", line 271, in as_scheme_morphism\n    return H(list(self))\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/generic/homset.py\", line 275, in __call__\n    return Set_generic.__call__(self, *args, **kwds)\n  File \"sage/structure/parent.pyx\", line 900, in sage.structure.parent.Parent.__call__ (build/cythonized/sage/structure/parent.c:9197)\n    return mor._call_(x)\n  File \"sage/structure/coerce_maps.pyx\", line 157, in sage.structure.coerce_maps.DefaultConvertMap_unique._call_ (build/cythonized/sage/structure/coerce_maps.c:4448)\n    return C._element_constructor(x)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/generic/homset.py\", line 384, in _element_constructor_\n    return self.domain()._morphism(self, x, check=check)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/projective/projective_space.py\", line 1337, in _morphism\n    return SchemeMorphism_polynomial_projective_space_field(*args, **kwds)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/projective/projective_morphism.py\", line 211, in __init__\n    SchemeMorphism_polynomial.__init__(self, parent, polys, check)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/schemes/generic/morphism.py\", line 939, in __init__\n    polys = Sequence(polys)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/structure/sequence.py\", line 262, in Sequence\n    return PolynomialSequence(x, universe, immutable=immutable, cr=cr, cr_str=cr_str)\n  File \"/ext/sage/sage-8.9_1804/local/lib/python2.7/site-packages/sage/rings/polynomial/multi_polynomial_sequence.py\", line 351, in PolynomialSequence\n    ring = (ring(1) + ring(1)).parent()\n  File \"src/cysignals/signals.pyx\", line 320, in cysignals.signals.python_check_interrupt\nKeyboardInterrupt\n"}︡{"done":true}
︠1a3d26aa-5c2f-49ae-9c82-6cff109417ed︠










